Performance comparison of the two reconstruction methods for stabilizer-based quantum secret sharing

Stabilizer-based quantum secret sharing has two methods to reconstruct a quantum secret: The erasure correcting procedure and the unitary procedure. It is known that the unitary procedure has a smaller circuit width. On the other hand, it is unknown which method has smaller depth and fewer circuit gates. In this paper, it is shown that the unitary procedure has smaller depth and fewer circuit gates when the circuits are designed for quantum secret sharing using $[[5, 1, 3]]$ binary stabilizer codes.

==> anc/erasure_correcting_procedure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "fe6efb3f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/x-qsharp-data": "[\"prepare_secret\"]",
      "text/html": [
       "<ul><li>prepare_secret</li></ul>"
      ],
      "text/plain": [
       "prepare_secret"
      ]
     },
     "execution_count": 2,
     "metadata": {
      "application/x-qsharp-data": "",
      "text/html": "",
      "text/plain": ""
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "    open Microsoft.Quantum.Canon;\n",
    "    open Microsoft.Quantum.Intrinsic;\n",
    "    open Microsoft.Quantum.ErrorCorrection;\n",
    "    open Microsoft.Quantum.Math;\n",
    "    open Microsoft.Quantum.Diagnostics;\n",
    "    open Microsoft.Quantum.Arithmetic;\n",
    "    open Microsoft.Quantum.Synthesis;\n",
    "    \n",
    "    operation prepare_secret(q : Qubit[]) : Unit {\n",
    "        let theta = 1.0471975;// = pi / 3\n",
    "        let matrix = [[Complex(Cos(theta), 0.0), Complex(0.0, Sin(theta))],\n",
    "                      [Complex(0.0, Sin(theta)), Complex(Cos(theta), 0.0)]];\n",
    "        let register = LittleEndian(q);\n",
    "        ApplyUnitary(matrix, register);\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "d4c6056f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/x-qsharp-data": "[\"erasure_correcting_procedure\"]",
      "text/html": [
       "<ul><li>erasure_correcting_procedure</li></ul>"
      ],
      "text/plain": [
       "erasure_correcting_procedure"
      ]
     },
     "execution_count": 3,
     "metadata": {
      "application/x-qsharp-data": "",
      "text/html": "",
      "text/plain": ""
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "    operation erasure_correcting_procedure(fifth : Qubit,fourth : Qubit,third : Qubit) : Qubit[]{\n",
    "        let qecc = FiveQubitCode();\n",
    "        let recoveryfn = TableLookupRecovery([\n",
    "            [PauliI,PauliI,PauliI,PauliI,PauliI],\n",
    "            [PauliI,PauliI,PauliI,PauliY,PauliY],\n",
    "            [PauliI,PauliI,PauliI,PauliI,PauliZ],\n",
    "            [PauliI,PauliI,PauliI,PauliY,PauliX],\n",
    "\n",
    "            [PauliI,PauliI,PauliI,PauliX,PauliZ],\n",
    "            [PauliI,PauliI,PauliI,PauliZ,PauliX],\n",
    "            [PauliI,PauliI,PauliI,PauliX,PauliI],\n",
    "            [PauliI,PauliI,PauliI,PauliZ,PauliY],\n",
    "\n",
    "            [PauliI,PauliI,PauliI,PauliX,PauliY],\n",
    "            [PauliI,PauliI,PauliI,PauliZ,PauliI],\n",
    "            [PauliI,PauliI,PauliI,PauliX,PauliX],\n",
    "            [PauliI,PauliI,PauliI,PauliZ,PauliZ],\n",
    "\n",
    "            [PauliI,PauliI,PauliI,PauliI,PauliX],\n",
    "            [PauliI,PauliI,PauliI,PauliY,PauliZ],\n",
    "            [PauliI,PauliI,PauliI,PauliI,PauliY],\n",
    "            [PauliI,PauliI,PauliI,PauliY,PauliI]\n",
    "        ]);\n",
    "\n",
    "        use a = Qubit();\n",
    "        use b= Qubit();\n",
    "\n",
    "        let Logical0 = LogicalRegister([fifth,fourth,third,b,a]);\n",
    "\n",
    "        Recover(qecc,recoveryfn,Logical0);\n",
    "\n",
    "        let (secret,scratch0) = DecodeFromFiveQubitCode(Logical0);\n",
    "        return secret;\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "c60e10b4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/x-qsharp-data": "[\"main_erasure\"]",
      "text/html": [
       "<ul><li>main_erasure</li></ul>"
      ],
      "text/plain": [
       "main_erasure"
      ]
     },
     "execution_count": 4,
     "metadata": {
      "application/x-qsharp-data": "",
      "text/html": "",
      "text/plain": ""
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "    operation main_erasure() : Unit {\n",
    "\n",
    "        use data = Qubit[1];//prepare 1qubit\n",
    "        prepare_secret(data);//prepare secret\n",
    "        DumpMachine();//display secret\n",
    "\n",
    "        use scratch = Qubit[4];//prepare scratch\n",
    "\n",
    "        let Logical = EncodeIntoFiveQubitCode(data,scratch);//encode\n",
    "\n",
    "        let secret=erasure_correcting_procedure(data[0],scratch[0],scratch[1]);//reconstruct secret\n",
    "        Message(\"---------------\");\n",
    "        DumpRegister((),secret);//display reconstructed secret\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "d16fab8e",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Released qubits are not in zero state.\r\n"
     ]
    }
   ],
   "source": [
    "    %trace main_erasure //simulate secret reconstructions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "00e8b872",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/x-qsharp-data": "[\"visualising_erasure_circuit\"]",
      "text/html": [
       "<ul><li>visualising_erasure_circuit</li></ul>"
      ],
      "text/plain": [
       "visualising_erasure_circuit"
      ]
     },
     "execution_count": 6,
     "metadata": {
      "application/x-qsharp-data": "",
      "text/html": "",
      "text/plain": ""
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "//----The following is for visualising the circuit-----------------------\n",
    "    operation visualising_erasure_circuit() : Unit{\n",
    "        use fifth = Qubit();\n",
    "        use fourth = Qubit();\n",
    "        use third = Qubit();\n",
    "        \n",
    "        let secret=erasure_correcting_procedure(fifth,fourth,third);\n",
    "        \n",
    "        Ignore(M(fifth));\n",
    "        Ignore(M(fourth));\n",
    "        Ignore(M(third));\n",
    "    }\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "3504df24",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/x-qsharp-data": "{\"Html\":\"<div id='execution-path-container-a91809d9-33ac-421f-b54f-fa7124fad081' />\"}",
      "text/html": [
       "<div id='execution-path-container-a91809d9-33ac-421f-b54f-fa7124fad081' />"
      ],
      "text/plain": [
       "DisplayableHtmlElement { Html = <div id='execution-path-container-a91809d9-33ac-421f-b54f-fa7124fad081' /> }"
      ]
     },
     "metadata": {
      "application/x-qsharp-data": "",
      "text/html": "",
      "text/plain": ""
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%trace visualising_erasure_circuit //visualising the circuit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "29fe24db",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8f8ffe2b",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Q#",
   "language": "qsharp",
   "name": "iqsharp"
  },
  "language_info": {
   "file_extension": ".qs",
   "mimetype": "text/x-qsharp",
   "name": "qsharp",
   "version": "0.25"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/unitary_procedure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "913182b7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/x-qsharp-data": "[\"prepare_secret\"]",
      "text/html": [
       "<ul><li>prepare_secret</li></ul>"
      ],
      "text/plain": [
       "prepare_secret"
      ]
     },
     "execution_count": 1,
     "metadata": {
      "application/x-qsharp-data": "",
      "text/html": "",
      "text/plain": ""
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "    open Microsoft.Quantum.Canon;\n",
    "    open Microsoft.Quantum.Intrinsic;\n",
    "    open Microsoft.Quantum.ErrorCorrection;\n",
    "    open Microsoft.Quantum.Math;\n",
    "    open Microsoft.Quantum.Diagnostics;\n",
    "    open Microsoft.Quantum.Arithmetic;\n",
    "    open Microsoft.Quantum.Synthesis;\n",
    "   \n",
    "    operation prepare_secret(q : Qubit[]) : Unit {\n",
    "        let theta = 1.0471975;//pi/3\n",
    "        let matrix = [[Complex(Cos(theta), 0.0), Complex(0.0, Sin(theta))],\n",
    "                      [Complex(0.0, Sin(theta)), Complex(Cos(theta), 0.0)]];\n",
    "        let register = LittleEndian(q);\n",
    "        ApplyUnitary(matrix, register);\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "6efb9648",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/x-qsharp-data": "[\"unitary_procedure\"]",
      "text/html": [
       "<ul><li>unitary_procedure</li></ul>"
      ],
      "text/plain": [
       "unitary_procedure"
      ]
     },
     "execution_count": 2,
     "metadata": {
      "application/x-qsharp-data": "",
      "text/html": "",
      "text/plain": ""
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "    operation unitary_procedure(fifth : Qubit,fourth : Qubit,third : Qubit) : Qubit[]{\n",
    "\n",
    "        let test=[fifth,fourth,third];\n",
    "        \n",
    "        CNOT(test[1],test[2]);\n",
    "        CNOT(test[0],test[2]);\n",
    "\n",
    "        CNOT(test[2],test[0]);\n",
    "        X(test[2]);\n",
    "        CNOT(test[2],test[1]);\n",
    "        X(test[2]);\n",
    "\n",
    "        H(test[1]);\n",
    "        CNOT(test[1],test[0]);\n",
    "        H(test[0]);\n",
    "        \n",
    "        CNOT(test[2],test[0]);\n",
    "        X(test[2]);\n",
    "        CNOT(test[2],test[1]);\n",
    "        X(test[2]);\n",
    "\n",
    "        CNOT(test[1],test[2]);\n",
    "        CNOT(test[0],test[2]);\n",
    "\n",
    "        X(test[0]);\n",
    "        \n",
    "        let secret=[test[0]];\n",
    "        return secret;\n",
    "    }\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "abc64b91",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/x-qsharp-data": "[\"main_unitary\"]",
      "text/html": [
       "<ul><li>main_unitary</li></ul>"
      ],
      "text/plain": [
       "main_unitary"
      ]
     },
     "execution_count": 3,
     "metadata": {
      "application/x-qsharp-data": "",
      "text/html": "",
      "text/plain": ""
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "    operation main_unitary() : Unit {\n",
    "\n",
    "        use data = Qubit[1];//prepare 1qubit\n",
    "        prepare_secret(data);//prepare secret\n",
    "        DumpMachine();//display secret\n",
    "\n",
    "        use scratch = Qubit[4];//prepare scratch\n",
    "\n",
    "        let Logical = EncodeIntoFiveQubitCode(data,scratch);//encode\n",
    "\n",
    "        let secret = unitary_procedure(data[0],scratch[0],scratch[1]);\n",
    "        Message(\"---------------\");\n",
    "        DumpRegister((),secret);\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "9327d275",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Released qubits are not in zero state.\r\n"
     ]
    }
   ],
   "source": [
    " %trace main_unitary //simulate secret reconstructions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "864d1cbf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/x-qsharp-data": "[\"visualising_unitary_circuit\"]",
      "text/html": [
       "<ul><li>visualising_unitary_circuit</li></ul>"
      ],
      "text/plain": [
       "visualising_unitary_circuit"
      ]
     },
     "execution_count": 5,
     "metadata": {
      "application/x-qsharp-data": "",
      "text/html": "",
      "text/plain": ""
     },
     "output_type": "execute_result"
    }
   ],
   "source": [
    "//----The following is for visualising the circuit-----------------------\n",
    "    operation visualising_unitary_circuit() : Unit{\n",
    "        use fifth = Qubit();\n",
    "        use fourth = Qubit();\n",
    "        use third = Qubit();\n",
    "        \n",
    "        let secret=unitary_procedure(fifth,fourth,third);\n",
    "        \n",
    "        Ignore(M(fifth));\n",
    "        Ignore(M(fourth));\n",
    "        Ignore(M(third));\n",
    "    }\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "8abeb9d0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/x-qsharp-data": "{\"Html\":\"<div id='execution-path-container-3bc5f2e3-9540-4a78-a8e8-f151f7a680fc' />\"}",
      "text/html": [
       "<div id='execution-path-container-3bc5f2e3-9540-4a78-a8e8-f151f7a680fc' />"
      ],
      "text/plain": [
       "DisplayableHtmlElement { Html = <div id='execution-path-container-3bc5f2e3-9540-4a78-a8e8-f151f7a680fc' /> }"
      ]
     },
     "metadata": {
      "application/x-qsharp-data": "",
      "text/html": "",
      "text/plain": ""
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%trace visualising_unitary_circuit //visualising the circuit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61065776",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Q#",
   "language": "qsharp",
   "name": "iqsharp"
  },
  "language_info": {
   "file_extension": ".qs",
   "mimetype": "text/x-qsharp",
   "name": "qsharp",
   "version": "0.25"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

